End-to-end Analysis and Design of a Drone Flight Controller

Timing guarantees are crucial to cyber-physical applications that must bound the end-to-end delay between sensing, processing and actuation. For example, in a flight controller for a multirotor drone, the data from a gyro or inertial sensor must be gathered and processed to determine the attitude of the aircraft. Sensor data fusion is followed by control decisions that adjust the flight of a drone by altering motor speeds. If the processing pipeline between sensor input and actuation is not bounded, the drone will lose control and possibly fail to maintain flight. Motivated by the implementation of a multithreaded drone flight controller on the Quest RTOS, we develop a composable pipe model based on the system's task, scheduling and communication abstractions. This pipe model is used to analyze two semantics of end-to-end time: reaction time and freshness time. We also argue that end-to-end timing properties should be factored in at the early stage of application design. Thus, we provide a mathematical framework to derive feasible task periods that satisfy both a given set of end-to-end timing constraints and the schedulability requirement. We demonstrate the applicability of our design approach by using it to port the Cleanflight flight controller firmware to Quest on the Intel Aero board. Experiments show that Cleanflight ported to Quest is able to achieve end-to-end latencies within the predicted time bounds derived by analysis.

==> exp/e2e_case1.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <pthread.h>
#include <unistd.h>
#include <sys/time.h>
#include <vcpu.h>

#define NUM_NB_5 3100 //5ms
#define NUM_NB_10 4500 //10ms

void find_prime(int range)
{
	int i, j, count = 0;
	unsigned int number = 0;
	//for (i = 0; i < 1024; i++) {
	//	a[i] = i;
	//}
	for (i = 0; i < range; i++) {
		number++;
		if (number <= 3) {
			if ((number == 2) || (number == 3)) {
				count++;
				continue;
			} else {
				continue;
			}
		}

		if ((number % 2) == 0) continue;

		for (j = 3; j < number; j += 2) {
			if ((number % j) == 0) break;
		}

		if (j >= number) count++;
	}
}

pthread_t t1, t2;
int start = 0;
int end = 0;
unsigned start_s;
unsigned start_us;
unsigned t1_time;
unsigned t2_time;
//10ms/50ms
void* t1_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 50};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);
	int count = 0;
	struct timeval tvs;
	while (!start);
	while (1) {
		//read input and timestamp
		gettimeofday (&tvs, NULL);

		//process the input
		find_prime(NUM_NB_10);

		//write output
		t1_time = (tvs.tv_sec - start_s) * 1000000 + (tvs.tv_usec - start_us);

		//run out of budgt
		usleep(40*1000);
		count++;
		if (end) {
			break;
		}
			
	}
//	printf("done1\n");
}

//10ms/150ms
void* t2_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 150};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }
  vcpu_bind_task(new_vcpu);

	int count = 0;
	struct timeval tvs;
	unsigned tmp;
	while (!start);
	while (1) {
		//read input and inherit the timestamp
		tmp = t1_time;

		//process the input
		find_prime(NUM_NB_10);

		//write the output
		t2_time = tmp;

		//run out of budgt
		usleep(140*1000);

		count++;
		if (end) {
			break;
		}
	}
	//printf("done2\n");
}

int main(int argc, char*argv[])
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 6, .T = 100};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }
  vcpu_bind_task(new_vcpu);

	struct timeval tvs, tve;
	if (argc == 2) {
		int n = atoi(argv[1]);
		gettimeofday (&tvs, NULL);
		find_prime(n);
		gettimeofday (&tve, NULL);
		printf("start:%ld, %ld\n", tvs.tv_sec, tvs.tv_usec);
		printf("end:%ld, %ld\n", tve.tv_sec, tve.tv_usec);
		printf("diff:%ld\n", tve.tv_usec- tvs.tv_usec);
	} else {
		int count = 0;
		int r = pthread_create(&t1, NULL,t1_func, NULL);
		r |= pthread_create(&t2, NULL,t2_func, NULL);
		if (r) {
			printf("wrong!!\n");
			exit(-1);
		}

		struct timeval tvs, tve;
		gettimeofday (&tvs, NULL);
		start_s = tvs.tv_sec;
		start_us = tvs.tv_usec;
		start = 1;
		unsigned tmp, diff;
		unsigned res[1000];
		//5ms/100ms
		while (1) {
			//read input
			tmp = t2_time;

			//process the input
			find_prime(NUM_NB_5);

			//write output
			gettimeofday (&tve, NULL);
			diff = (tve.tv_sec - start_s) * 1000000 + (tve.tv_usec - start_us) - tmp;
			res[count] = diff;

			//run out of budgt
			usleep(95*1000);

			count++;
			if (count == 100) {
				end = 1;
				break;
			}
		}
		//printf("done3\n");
		//pthread_join(t1, NULL);
		//pthread_join(t2, NULL);
		int j = 0;
		for (j = 1; j < 100; j++) {
			printf("%u ms\n", res[j]/1000);
		}
	}
}




==> exp/e2e_case1_quest.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <pthread.h>
#include <unistd.h>
#include <sys/time.h>
#include <vcpu.h>

#define NUM_NB_5 3100 //5ms
#define NUM_NB_10 4500 //10ms

void find_prime(int range)
{
	int i, j, count = 0;
	unsigned int number = 0;
	//for (i = 0; i < 1024; i++) {
	//	a[i] = i;
	//}
	for (i = 0; i < range; i++) {
		number++;
		if (number <= 3) {
			if ((number == 2) || (number == 3)) {
				count++;
				continue;
			} else {
				continue;
			}
		}

		if ((number % 2) == 0) continue;

		for (j = 3; j < number; j += 2) {
			if ((number % j) == 0) break;
		}

		if (j >= number) count++;
	}
}

pthread_t t1, t2;
int start = 0;
int end = 0;
unsigned start_s;
unsigned start_us;
unsigned t1_time;
unsigned t2_time;
//10ms/50ms
void* t1_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 50};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);
	int count = 0;
	struct timeval tvs;
	while (!start);
	while (1) {
		//read input and timestamp
		gettimeofday (&tvs, NULL);

		//process the input
		find_prime(NUM_NB_10);

		//write output
		t1_time = (tvs.tv_sec - start_s) * 1000000 + (tvs.tv_usec - start_us);

		//run out of budgt
		usleep(40*1000);
		count++;
		if (end) {
			break;
		}
			
	}
//	printf("done1\n");
}

//10ms/150ms
void* t2_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 150};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }
  vcpu_bind_task(new_vcpu);

	int count = 0;
	struct timeval tvs;
	unsigned tmp;
	while (!start);
	while (1) {
		//read input and inherit the timestamp
		tmp = t1_time;

		//process the input
		find_prime(NUM_NB_10);

		//write the output
		t2_time = tmp;

		//run out of budgt
		usleep(140*1000);

		count++;
		if (end) {
			break;
		}
	}
	//printf("done2\n");
}

int main(int argc, char*argv[])
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 6, .T = 100};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }
  vcpu_bind_task(new_vcpu);

	struct timeval tvs, tve;
	if (argc == 2) {
		int n = atoi(argv[1]);
		gettimeofday (&tvs, NULL);
		find_prime(n);
		gettimeofday (&tve, NULL);
		printf("start:%ld, %ld\n", tvs.tv_sec, tvs.tv_usec);
		printf("end:%ld, %ld\n", tve.tv_sec, tve.tv_usec);
		printf("diff:%ld\n", tve.tv_usec- tvs.tv_usec);
	} else {
		int count = 0;
		int r = pthread_create(&t1, NULL,t1_func, NULL);
		r |= pthread_create(&t2, NULL,t2_func, NULL);
		if (r) {
			printf("wrong!!\n");
			exit(-1);
		}

		struct timeval tvs, tve;
		gettimeofday (&tvs, NULL);
		start_s = tvs.tv_sec;
		start_us = tvs.tv_usec;
		start = 1;
		unsigned tmp, diff;
		unsigned res[1000];
		//5ms/100ms
		while (1) {
			//read input
			tmp = t2_time;

			//process the input
			find_prime(NUM_NB_5);

			//write output
			gettimeofday (&tve, NULL);
			diff = (tve.tv_sec - start_s) * 1000000 + (tve.tv_usec - start_us) - tmp;
			res[count] = diff;

			//run out of budgt
			usleep(95*1000);

			count++;
			if (count == 100) {
				end = 1;
				break;
			}
		}
		//printf("done3\n");
		//pthread_join(t1, NULL);
		//pthread_join(t2, NULL);
		int j = 0;
		for (j = 1; j < 100; j++) {
			printf("%u ms\n", res[j]/1000);
		}
	}
}




==> exp/e2e_case2.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <pthread.h>
#include <unistd.h>
#include <sys/time.h>
#include <vcpu.h>

#define NUM_NB_5 3100 //5ms
#define NUM_NB_10 4500 //10ms

void find_prime(int range)
{
	int i, j, count = 0;
	unsigned int number = 0;
	//for (i = 0; i < 1024; i++) {
	//	a[i] = i;
	//}
	for (i = 0; i < range; i++) {
		number++;
		if (number <= 3) {
			if ((number == 2) || (number == 3)) {
				count++;
				continue;
			} else {
				continue;
			}
		}

		if ((number % 2) == 0) continue;

		for (j = 3; j < number; j += 2) {
			if ((number % j) == 0) break;
		}

		if (j >= number) count++;
	}
}

pthread_t t1, t2;
int start = 0;
int end = 0;
unsigned start_s;
unsigned start_us;
unsigned t1_time;
unsigned t2_time;
//5ms/100ms
void* t1_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 6, .T = 100};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);

	int count = 0;
	struct timeval tvs;
	while (!start);
	while (1) {
		//read input and timestamp
		gettimeofday (&tvs, NULL);

		//process the input
		find_prime(NUM_NB_5);

		//write output
		t1_time = (tvs.tv_sec - start_s) * 1000000 + (tvs.tv_usec - start_us);

		//run out of budgt
		usleep(95*1000);
		count++;
		if (end) {
			break;
		}
			
	}
//	printf("done1\n");
}

//10ms/50ms
void* t2_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 50};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);

	int count = 0;
	struct timeval tvs;
	unsigned tmp;
	while (!start);
	while (1) {
		//read input and inherit the timestamp
		tmp = t1_time;

		//process the input
		find_prime(NUM_NB_10);

		//write the output
		t2_time = tmp;

		//run out of budgt
		usleep(40*1000);

		count++;
		if (end) {
			break;
		}
	}
	//printf("done2\n");
}

int main(int argc, char*argv[])
{
#if 0
	struct timeval tvs, tve;
  gettimeofday (&tvs, NULL);
	find_prime(4000);
  gettimeofday (&tve, NULL);
	printf("start:%ld, %ld\n", tvs.tv_sec, tvs.tv_usec);
	printf("end:%ld, %ld\n", tve.tv_sec, tve.tv_usec);
	printf("diff:%ld\n", tve.tv_usec- tvs.tv_usec);
	

#endif
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 150};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);

	struct timeval tvs, tve;
	if (argc == 2) {
		int n = atoi(argv[1]);
		gettimeofday (&tvs, NULL);
		find_prime(n);
		gettimeofday (&tve, NULL);
		printf("start:%ld, %ld\n", tvs.tv_sec, tvs.tv_usec);
		printf("end:%ld, %ld\n", tve.tv_sec, tve.tv_usec);
		printf("diff:%ld\n", tve.tv_usec- tvs.tv_usec);
	} else {
		int count = 0;
		int r = pthread_create(&t1, NULL,t1_func, NULL);
		r |= pthread_create(&t2, NULL,t2_func, NULL);
		if (r) {
			printf("wrong!!\n");
			exit(-1);
		}

		struct timeval tvs, tve;
		gettimeofday (&tvs, NULL);
		start_s = tvs.tv_sec;
		start_us = tvs.tv_usec;
		start = 1;
		unsigned tmp, diff;
		unsigned res[1000];
		//10ms/150ms
		while (1) {
			//read input
			tmp = t2_time;

			//process the input
			find_prime(NUM_NB_10);

			//write output
			gettimeofday (&tve, NULL);
			diff = (tve.tv_sec - start_s) * 1000000 + (tve.tv_usec - start_us) - tmp;
			res[count] = diff;

			//run out of budgt
			usleep(140*1000);

			count++;
			if (count == 100) {
				end = 1;
				break;
			}
		}
		//printf("done3\n");
		int j = 0;
		for (j = 1; j < 100; j++) {
			printf("%u ms\n", res[j]/1000);
		}
	}
}




==> exp/e2e_case2_quest.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <pthread.h>
#include <unistd.h>
#include <sys/time.h>
#include <vcpu.h>

#define NUM_NB_5 3400 //5ms
#define NUM_NB_10 4900 //10ms

void find_prime(int range)
{
	int i, j, count = 0;
	unsigned int number = 0;
	//for (i = 0; i < 1024; i++) {
	//	a[i] = i;
	//}
	for (i = 0; i < range; i++) {
		number++;
		if (number <= 3) {
			if ((number == 2) || (number == 3)) {
				count++;
				continue;
			} else {
				continue;
			}
		}

		if ((number % 2) == 0) continue;

		for (j = 3; j < number; j += 2) {
			if ((number % j) == 0) break;
		}

		if (j >= number) count++;
	}
}

pthread_t t1, t2;
int start = 0;
int end = 0;
unsigned start_s;
unsigned start_us;
unsigned t1_time;
unsigned t2_time;
//5ms/100ms
void* t1_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 6, .T = 100};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);

	int count = 0;
	struct timeval tvs;
	while (!start);
	while (1) {
		//read input and timestamp
		gettimeofday (&tvs, NULL);

		//process the input
		find_prime(NUM_NB_5);

		//write output
		t1_time = (tvs.tv_sec - start_s) * 1000000 + (tvs.tv_usec - start_us);

		//run out of budgt
		usleep(95*1000);
		count++;
		if (end) {
			break;
		}
			
	}
//	printf("done1\n");
}

//10ms/50ms
void* t2_func(void* u)
{
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 50};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);

	int count = 0;
	struct timeval tvs;
	unsigned tmp;
	while (!start);
	while (1) {
		//read input and inherit the timestamp
		tmp = t1_time;

		//process the input
		find_prime(NUM_NB_10);

		//write the output
		t2_time = tmp;

		//run out of budgt
		usleep(40*1000);

		count++;
		if (end) {
			break;
		}
	}
	//printf("done2\n");
}

int main(int argc, char*argv[])
{
#if 0
	struct timeval tvs, tve;
  gettimeofday (&tvs, NULL);
	find_prime(4000);
  gettimeofday (&tve, NULL);
	printf("start:%ld, %ld\n", tvs.tv_sec, tvs.tv_usec);
	printf("end:%ld, %ld\n", tve.tv_sec, tve.tv_usec);
	printf("diff:%ld\n", tve.tv_usec- tvs.tv_usec);
	

#endif
	struct sched_param s_params = {.type = MAIN_VCPU, .C = 11, .T = 150};
  int new_vcpu = vcpu_create(&s_params);
  if(new_vcpu < 0) {
    printf("Failed to create vcpu\n");
    exit(1);
  }

  vcpu_bind_task(new_vcpu);

	struct timeval tvs, tve;
	if (argc == 2) {
		int n = atoi(argv[1]);
		gettimeofday (&tvs, NULL);
		find_prime(n);
		gettimeofday (&tve, NULL);
		printf("start:%ld, %ld\n", tvs.tv_sec, tvs.tv_usec);
		printf("end:%ld, %ld\n", tve.tv_sec, tve.tv_usec);
		printf("diff:%ld\n", tve.tv_usec- tvs.tv_usec);
	} else {
		int count = 0;
		int r = pthread_create(&t1, NULL,t1_func, NULL);
		r |= pthread_create(&t2, NULL,t2_func, NULL);
		if (r) {
			printf("wrong!!\n");
			exit(-1);
		}

		struct timeval tvs, tve;
		gettimeofday (&tvs, NULL);
		start_s = tvs.tv_sec;
		start_us = tvs.tv_usec;
		start = 1;
		unsigned tmp, diff;
		unsigned res[1000];
		//10ms/150ms
		while (1) {
			//read input
			tmp = t2_time;

			//process the input
			find_prime(NUM_NB_10);

			//write output
			gettimeofday (&tve, NULL);
			diff = (tve.tv_sec - start_s) * 1000000 + (tve.tv_usec - start_us) - tmp;
			res[count] = diff;

			//run out of budgt
			usleep(140*1000);

			count++;
			if (count == 100) {
				end = 1;
				break;
			}
		}
		//printf("done3\n");
		int j = 0;
		for (j = 1; j < 100; j++) {
			printf("%u ms\n", res[j]/1000);
		}
	}
}



